A Topological Perspective on the Birch and Swinnerton Dyer Conjectures

We construct the Mordell Weil height torus associated with an elliptic curve over the rational numbers and develop a rigorous topological and metric formulation of the Birch and Swinnerton Dyer conjecture. The first homology and first Betti number of this torus recover the free Mordell Weil group and its rank. Closed geodesics represent rational point classes, their squared lengths equal canonical heights, and the squared torus volume equals the regulator. We also derive theta series and heat trace identities, analyze toroidal helical representations and four dimensional projections, and prove that the raw flat torus spectrum cannot reproduce the full zero spectrum of the elliptic-curve L function. An independently defined analytic geometric residual is introduced to isolate the unresolved bridge between the L function and the height torus. Verified computations for curves of ranks zero through three illustrate the framework. The paper provides a rigorous reformulation and reproducible comparison program.

==> anc/ENVIRONMENT_MANIFEST.txt <==
Prepublication build environment
Generated: 2026-07-15T04:06:51Z
OS: Debian GNU/Linux 13 (trixie)
Python: Python 3.13.5
LaTeX: pdfTeX 3.141592653-2.6-1.40.26 (TeX Live 2025/dev/Debian)
Latexmk: Latexmk, John Collins, 11 Dec. 2024. Version 4.86
BibTeX: BibTeX 0.99d (TeX Live 2025/dev/Debian)
Graphviz: dot - graphviz version 2.42.4 (0)
Ghostscript: 10.05.1
NumPy: 2.3.5
Matplotlib: 3.10.8
PARI/GP: NOT INSTALLED IN THIS BUILD ENVIRONMENT
cypari2: NOT INSTALLED IN THIS BUILD ENVIRONMENT


==> anc/README.txt <==
Ancillary material for "A Topological Perspective on the Birch and Swinnerton-Dyer Conjecture".

Contents:
- reproduce_paper.py: computational reconstruction of tables and figures.
- generate_residual_figures.py: structural residual figures.
- residual_certificate.py: independent residual-certificate checker.
- verify_basis_and_bsd.gp: PARI/GP basis, saturation, regulator, and BSD-consistency checks.
- requirements.txt: Python dependencies.
- curve_computations.json and curve_summary.csv: computed curve data.
- pari_verification_summary.csv: summarized PARI/GP verification results.
- ENVIRONMENT_MANIFEST.txt: recorded software environment.

These files support reproducibility. They are not used to compile main.tex.


==> anc/SHA256SUMS.txt <==
3bb97e5de2a3bd695c9cad01f73c134cb9cd55100fe1ad0c226a599c00e03eb0  ./00README
58b09a158ab55dab14b69a7e26c32741125a65eaa025d3c6b435ceb1739d7d1e  ./anc/ENVIRONMENT_MANIFEST.txt
5f9c642eb34e67662d3c523d1cdf1a872e8a541a2a201902d503812d33c78d8e  ./anc/README.txt
909b4d34f149493232f07bb31d2130eb7f244932b48ed18c2d7439b8678dfc4e  ./anc/curve_computations.json
08c963e68b26f3ef4d38fcb239d9fa441015b062e55b3fa5d438550ccd7a1704  ./anc/curve_summary.csv
2c6b2b93c85371421f2b963d6811dbf3eeece20532a6dfe713eb5c297fc61978  ./anc/generate_residual_figures.py
bb444372d71cde679e1d207440c9636038e380331c22c3db24e1305a7a979fed  ./anc/pari_verification_summary.csv
ddaa8b53372bb749707a01a3adc340587130b9673478b31cfc47ac4289bad426  ./anc/reproduce_paper.py
e50d5e7d55f1ea552e36e3d730a5070c68b76f11ef9fe813072de43e6f3bbbad  ./anc/requirements.txt
87d3b571d9ff7db94b85518d10586f8affd208992f73d5905db15c50ff6c741a  ./anc/residual_certificate.py
e365ee34fecb8793e7ec1eff2b04210d20b707cbfee793d562f1c3bba088539e  ./anc/verify_basis_and_bsd.gp
fe5fb8101d51ae24d03c14144f3e35852a5e8c758e08768d94b39fa93cf2ea69  ./figures/dual_residual_pipeline.pdf
afbeebfe5a632d8bc91a7c1fa7fbc6b5b0008654825407326dd9368b02566a8e  ./figures/elliptic_curves_generators.pdf
dc504eb0195607501fe9be95ad2f93d7bca2fbc0328ef616f2b518b79655d075  ./figures/exact_support_pipeline.pdf
402cd5b7d4bf7d3917dc38e77444bb422b5b48fd633abfebc1e08523b180962c  ./figures/four_dimensional_windows.pdf
54edd6ccb277726ae812ebe01ddcb0f2b404f772045c23acead602dbfd92157f  ./figures/framework_pipeline.pdf
15d0e68109e1c3780fca01a0f63261ed3f4b08fc8a4b6ee2391d77a5828fcad3  ./figures/height_theta_series.pdf
5820f9ef9a6cab3dd5acacf9da0250654d0fb51267ffed6bc514650f1b943041  ./figures/normalized_L_near_1.pdf
073b5278f37b17aadb0089384820710cc7c53cff17da799732308d80acd3cfef  ./figures/normalized_heat_trace.pdf
48cad87b99ef569e30789a47e72fbd21f99f275ca07123434192ebb31d339cd7  ./figures/rank2_height_lattice_comparison.pdf
248a2ae0cab3edad931b3828ed1edd5939b2681cea7a6563e609c62d9ee09f7f  ./figures/rank_topology_atlas.pdf
ac9cd29fca835c5d477ca731b83dec82257cf15afe59c47da91310c84ed5c5b7  ./figures/residual_certificate_architecture.pdf
e652ee15a84d65e671b47739830078f49185b4646df0467e79ae061a887b8cb3  ./figures/spectral_counting_obstruction.pdf
f2f0a5ea62a0468a83bbf108b1acd90623fd5b1ec20950462623cd81097d4a94  ./figures/toroidal_helix_12.pdf
fc9697a11a364d079c0ed2705aa5f74d34e7622cbcf6ad8de88b9e31cd6f6d7e  ./figures/volume_systole_comparison.pdf
36e55e00e8ff824f964f8a4a87083e8adab173e2b16d2484e8bf3a29397280d8  ./main.bbl
b165b82d03dbf5de28baf880617755f628adff6c3023bea82d3defd784791664  ./main.tex
d90ed8001b84030e91bf8d35873afb1e3ab0a0cc445e8dc50359afec426ba5e9  ./references.bib


==> anc/curve_computations.json <==
[
  {
    "key": "11a1",
    "display": "11a1",
    "coeffs": [
      0,
      -1,
      1,
      -10,
      -20
    ],
    "rank": 0,
    "equation": "$y^2+y=x^3-x^2-10x-20$",
    "gens": [],
    "basis_status": "database rank-zero case",
    "plot_range": [
      -2.5,
      3.5
    ],
    "rank_bounds": [
      0,
      0
    ],
    "generators_used": [],
    "conductor": 11,
    "tamagawa_product": 5,
    "torsion_order": 5,
    "root_number": 1,
    "analytic_rank": 0,
    "first_nonzero_derivative": 0.2538418608559107,
    "leading_coefficient": 0.2538418608559107,
    "ellbsd_factor": 0.2538418608559107,
    "gram_cremona_pari": [],
    "gram_silverman": [],
    "regulator_cremona_pari": 1.0,
    "regulator_silverman": 1.0,
    "volume_cremona_pari": 1.0,
    "lattice_invariants_cremona_pari": {
      "systole_squared": 0.0,
      "successive_minima_squared": [],
      "shortest_vectors": [],
      "enumeration_bound": 0
    },
    "lattice_invariants_silverman": {
      "systole_squared": 0.0,
      "successive_minima_squared": [],
      "shortest_vectors": [],
      "enumeration_bound": 0
    },
    "saturation_bound": 0,
    "candidate_generators": [],
    "candidate_generators_after_saturation": [],
    "database_generators": [],
    "index_to_database_basis": 1.0,
    "candidate_to_saturated_index": 1.0,
    "ellrank_witnesses": null,
    "bsd_consistency_quotient_S_an": 1.0,
    "S_an_interpretation": "BSD-predicted order; numerical consistency check, not an unconditional Sha proof"
  },
  {
    "key": "37a1",
    "display": "37a1",
    "coeffs": [
      0,
      0,
      1,
      -1,
      0
    ],
    "rank": 1,
    "equation": "$y^2+y=x^3-x$",
    "gens": [
      [
        0,
        -1
      ]
    ],
    "basis_status": "database basis; index 1 (100-saturation check)",
    "plot_range": [
      -1.8,
      3.0
    ],
    "rank_bounds": [
      1,
      1
    ],
    "generators_used": [
      [
        "0",
        "-1"
      ]
    ],
    "conductor": 37,
    "tamagawa_product": 1,
    "torsion_order": 1,
    "root_number": -1,
    "analytic_rank": 1,
    "first_nonzero_derivative": 0.3059997738340523,
    "leading_coefficient": 0.3059997738340523,
    "ellbsd_factor": 5.986917292463919,
    "gram_cremona_pari": [
      [
        0.05111140823996884
      ]
    ],
    "gram_silverman": [
      [
        0.02555570411998442
      ]
    ],
    "regulator_cremona_pari": 0.051111408239968834,
    "regulator_silverman": 0.025555704119984417,
    "volume_cremona_pari": 0.22607832324212074,
    "lattice_invariants_cremona_pari": {
      "systole_squared": 0.05111140823996884,
      "successive_minima_squared": [
        0.05111140823996884
      ],
      "shortest_vectors": [
        [
          -1
        ],
        [
          1
        ]
      ],
      "enumeration_bound": 2,
      "eigenvalues": [
        0.05111140823996884
      ]
    },
    "lattice_invariants_silverman": {
      "systole_squared": 0.02555570411998442,
      "successive_minima_squared": [
        0.02555570411998442
      ],
      "shortest_vectors": [
        [
          -1
        ],
        [
          1
        ]
      ],
      "enumeration_bound": 2,
      "eigenvalues": [
        0.02555570411998442
      ]
    },
    "saturation_bound": 100,
    "candidate_generators": [
      [
        "0",
        "-1"
      ]
    ],
    "candidate_generators_after_saturation": [
      [
        "0",
        "-1"
      ]
    ],
    "database_generators": [
      [
        "0",
        "-1"
      ]
    ],
    "index_to_database_basis": 1.0,
    "candidate_to_saturated_index": 1.0,
    "ellrank_witnesses": null,
    "bsd_consistency_quotient_S_an": 1.0000000000000002,
    "S_an_interpretation": "BSD-predicted order; numerical consistency check, not an unconditional Sha proof"
  },
  {
    "key": "389a1",
    "display": "389a1",
    "coeffs": [
      0,
      1,
      1,
      -2,
      0
    ],
    "rank": 2,
    "equation": "$y^2+y=x^3+x^2-2x$",
    "gens": [
      [
        0,
        0
      ],
      [
        1,
        0
      ]
    ],
    "basis_status": "database basis; index 1 (100-saturation check)",
    "plot_range": [
      -3.2,
      5.5
    ],
    "rank_bounds": [
      2,
      2
    ],
    "generators_used": [
      [
        "0",
        "0"
      ],
      [
        "1",
        "0"
      ]
    ],
    "conductor": 389,
    "tamagawa_product": 1,
    "torsion_order": 1,
    "root_number": 1,
    "analytic_rank": 2,
    "first_nonzero_derivative": 1.5186330005768536,
    "leading_coefficient": 0.7593165002884268,
    "ellbsd_factor": 4.98042512171011,
    "gram_cremona_pari": [
      [
        0.32700077365160496,
        0.058522674844878955
      ],
      [
        0.058522674844878955,
        0.47671165934373955
      ]
    ],
    "gram_silverman": [
      [
        0.16350038682580248,
        0.029261337422439478
      ],
      [
        0.029261337422439478,
        0.23835582967186977
      ]
    ],
    "regulator_cremona_pari": 0.1524601779431438,
    "regulator_silverman": 0.03811504448578594,
    "volume_cremona_pari": 0.39046149354724313,
    "lattice_invariants_cremona_pari": {
      "systole_squared": 0.32700077365160496,
      "successive_minima_squared": [
        0.32700077365160496,
        0.47671165934373955
      ],
      "shortest_vectors": [
        [
          -1,
          0
        ],
        [
          1,
          0
        ]
      ],
      "enumeration_bound": 3,
      "eigenvalues": [
        0.3068391612145271,
        0.4968732717808174
      ]
    },
    "lattice_invariants_silverman": {
      "systole_squared": 0.16350038682580248,
      "successive_minima_squared": [
        0.16350038682580248,
        0.23835582967186977
      ],
      "shortest_vectors": [
        [
          -1,
          0
        ],
        [
          1,
          0
        ]
      ],
      "enumeration_bound": 3,
      "eigenvalues": [
        0.15341958060726354,
        0.2484366358904087
      ]
    },
    "saturation_bound": 100,
    "candidate_generators": [
      [
        "0",
        "0"
      ],
      [
        "1",
        "0"
      ]
    ],
    "candidate_generators_after_saturation": [
      [
        "0",
        "0"
      ],
      [
        "1",
        "0"
      ]
    ],
    "database_generators": [
      [
        "0",
        "0"
      ],
      [
        "1",
        "0"
      ]
    ],
    "index_to_database_basis": 1.0,
    "candidate_to_saturated_index": 1.0,
    "ellrank_witnesses": null,
    "bsd_consistency_quotient_S_an": 0.9999999999999999,
    "S_an_interpretation": "BSD-predicted order; numerical consistency check, not an unconditional Sha proof"
  },
  {
    "key": "83040",
    "display": "$N=83040$",
    "coeffs": [
      0,
      -1,
      0,
      -10,
      -20
    ],
    "rank": 2,
    "equation": "$y^2=x^3-x^2-10x-20$",
    "gens": [
      [
        6,
        10
      ],
      [
        12,
        38
      ]
    ],
    "basis_status": "database basis; index 1 (5000-saturation check)",
    "plot_range": [
      3.8,
      14.5
    ],
    "rank_bounds": [
      2,
      2
    ],
    "generators_used": [
      [
        "6",
        "10"
      ],
      [
        "12",
        "38"
      ]
    ],
    "conductor": 83040,
    "tamagawa_product": 2,
    "torsion_order": 1,
    "root_number": 1,
    "analytic_rank": 2,
    "first_nonzero_derivative": 19.716318133372425,
    "leading_coefficient": 9.858159066686213,
    "ellbsd_factor": 2.535919313272064,
    "gram_cremona_pari": [
      [
        1.708470734955082,
        0.049189845420628306
      ],
      [
        0.049189845420628306,
        2.276790549260405
      ]
    ],
    "gram_silverman": [
      [
        0.854235367477541,
        0.024594922710314153
      ],
      [
        0.024594922710314153,
        1.1383952746302024
      ]
    ],
    "regulator_cremona_pari": 3.8874103821412027,
    "regulator_silverman": 0.9718525955353008,
    "volume_cremona_pari": 1.9716516888490225,
    "lattice_invariants_cremona_pari": {
      "systole_squared": 1.708470734955082,
      "successive_minima_squared": [
        1.708470734955082,
        2.276790549260405
      ],
      "shortest_vectors": [
        [
          -1,
          0
        ],
        [
          1,
          0
        ]
      ],
      "enumeration_bound": 3,
      "eigenvalues": [
        1.7042446269726224,
        2.2810166572428647
      ]
    },
    "lattice_invariants_silverman": {
      "systole_squared": 0.854235367477541,
      "successive_minima_squared": [
        0.854235367477541,
        1.1383952746302024
      ],
      "shortest_vectors": [
        [
          -1,
          0
        ],
        [
          1,
          0
        ]
      ],
      "enumeration_bound": 3,
      "eigenvalues": [
        0.8521223134863112,
        1.1405083286214324
      ]
    },
    "saturation_bound": 5000,
    "candidate_generators": [
      [
        "6",
        "10"
      ],
      [
        "12",
        "38"
      ]
    ],
    "candidate_generators_after_saturation": [
      [
        "6",
        "10"
      ],
      [
        "12",
        "38"
      ]
    ],
    "database_generators": [
      [
        "6",
        "10"
      ],
      [
        "12",
        "38"
      ]
    ],
    "index_to_database_basis": 1.0,
    "candidate_to_saturated_index": 1.0,
    "ellrank_witnesses": null,
    "bsd_consistency_quotient_S_an": 1.0000000000000002,
    "S_an_interpretation": "BSD-predicted order; numerical consistency check, not an unconditional Sha proof"
  },
  {
    "key": "5077a1",
    "display": "5077a1",
    "coeffs": [
      0,
      0,
      1,
      -7,
      6
    ],
    "rank": 3,
    "equation": "$y^2+y=x^3-7x+6$",
    "gens": [
      [
        1,
        -1
      ],
      [
        2,
        -1
      ],
      [
        0,
        -3
      ]
    ],
    "basis_status": "database basis; index 1 (100-saturation check)",
    "plot_range": [
      -4.5,
      12.5
    ],
    "rank_bounds": [
      3,
      3
    ],
    "generators_used": [
      [
        "1",
        "-1"
      ],
      [
        "2",
        "-1"
      ],
      [
        "0",
        "-3"
      ]
    ],
    "conductor": 5077,
    "tamagawa_product": 1,
    "torsion_order": 1,
    "root_number": -1,
    "analytic_rank": 3,
    "first_nonzero_derivative": 10.391099400715804,
    "leading_coefficient": 1.7318499001193006,
    "ellbsd_factor": 4.151687983086933,
    "gram_cremona_pari": [
      [
        0.6682051656519279,
        0.03333800781477202,
        -0.23659190073712666
      ],
      [
        0.03333800781477202,
        0.7670433553315462,
        -0.276434292149391
      ],
      [
        -0.23659190073712666,
        -0.276434292149391,
        0.990906333153088
      ]
    ],
    "gram_silverman": [
      [
        0.33410258282596395,
        0.01666900390738601,
        -0.11829595036856333
      ],
      [
        0.01666900390738601,
        0.3835216776657731,
        -0.1382171460746955
      ],
      [
        -0.11829595036856333,
        -0.1382171460746955,
        0.495453166576544
      ]
    ],
    "regulator_cremona_pari": 0.41714355875838394,
    "regulator_silverman": 0.05214294484479799,
    "volume_cremona_pari": 0.6458665177560948,
    "lattice_invariants_cremona_pari": {
      "systole_squared": 0.6682051656519279,
      "successive_minima_squared": [
        0.6682051656519279,
        0.7670433553315462,
        0.990906333153088
      ],
      "shortest_vectors": [
        [
          -1,
          0,
          0
        ],
        [
          1,
          0,
          0
        ]
      ],
      "enumeration_bound": 3,
      "eigenvalues": [
        0.4859975174680826,
        0.6824536370722765,
        1.257703699596203
      ]
    },
    "lattice_invariants_silverman": {
      "systole_squared": 0.33410258282596395,
      "successive_minima_squared": [
        0.33410258282596395,
        0.3835216776657731,
        0.495453166576544
      ],
      "shortest_vectors": [
        [
          -1,
          0,
          0
        ],
        [
          1,
          0,
          0
        ]
      ],
      "enumeration_bound": 3,
      "eigenvalues": [
        0.2429987587340413,
        0.34122681853613823,
        0.6288518497981015
      ]
    },
    "saturation_bound": 100,
    "candidate_generators": [
      [
        "1",
        "-1"
      ],
      [
        "2",
        "-1"
      ],
      [
        "0",
        "-3"
      ]
    ],
    "candidate_generators_after_saturation": [
      [
        "1",
        "-1"
      ],
      [
        "2",
        "-1"
      ],
      [
        "0",
        "-3"
      ]
    ],
    "database_generators": [
      [
        "1",
        "-1"
      ],
      [
        "2",
        "-1"
      ],
      [
        "0",
        "-3"
      ]
    ],
    "index_to_database_basis": 1.0,
    "candidate_to_saturated_index": 1.0,
    "ellrank_witnesses": null,
    "bsd_consistency_quotient_S_an": 1.0000000000000002,
    "S_an_interpretation": "BSD-predicted order; numerical consistency check, not an unconditional Sha proof"
  }
]


==> anc/curve_summary.csv <==
curve,equation,conductor,rank_lower,rank_upper,analytic_rank,root_number,torsion_order,tamagawa_product,regulator_cremona_pari,volume_cremona_pari,systole_squared_cremona_pari,bsd_consistency_quotient_S_an,saturation_bound,candidate_to_saturated_index,index_to_database_basis,basis_status
11a1,$y^2+y=x^3-x^2-10x-20$,11,0,0,0,1,5,5,1.0,1.0,0.0,1.0,0,1.0,1.0,database rank-zero case
37a1,$y^2+y=x^3-x$,37,1,1,1,-1,1,1,0.051111408239968834,0.22607832324212074,0.05111140823996884,1.0000000000000002,100,1.0,1.0,database basis; index 1 (100-saturation check)
389a1,$y^2+y=x^3+x^2-2x$,389,2,2,2,1,1,1,0.1524601779431438,0.39046149354724313,0.32700077365160496,0.9999999999999999,100,1.0,1.0,database basis; index 1 (100-saturation check)
83040,$y^2=x^3-x^2-10x-20$,83040,2,2,2,1,1,2,3.8874103821412027,1.9716516888490225,1.708470734955082,1.0000000000000002,5000,1.0,1.0,database basis; index 1 (5000-saturation check)
5077a1,$y^2+y=x^3-7x+6$,5077,3,3,3,-1,1,1,0.41714355875838394,0.6458665177560948,0.6682051656519279,1.0000000000000002,100,1.0,1.0,database basis; index 1 (100-saturation check)


==> anc/generate_residual_figures.py <==
#!/usr/bin/env python3
"""Generate the structural figures added in the analytic-residual revision.

The figures are theorem/protocol diagrams, not numerical evidence for BSD.
"""
from __future__ import annotations

import math
import subprocess
from pathlib import Path

import matplotlib.pyplot as plt
plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
FIG.mkdir(parents=True, exist_ok=True)


def run_dot(name: str, dot_source: str) -> None:
    dot_path = FIG / f"{name}.dot"
    pdf_path = FIG / f"{name}.pdf"
    png_path = FIG / f"{name}.png"
    dot_path.write_text(dot_source, encoding="utf-8")
    subprocess.run(["dot", "-Tpdf", str(dot_path), "-o", str(pdf_path)], check=True)
    subprocess.run(["dot", "-Tpng", "-Gdpi=180", str(dot_path), "-o", str(png_path)], check=True)


def make_pipeline() -> None:
    run_dot(
        "dual_residual_pipeline",
        r'''
digraph G {
  graph [rankdir=TB, bgcolor="white", margin=0.06, nodesep=0.32, ranksep=0.48,
         fontname="DejaVu Sans", fontsize=15, labelloc="t",
         label="Independent analytic and height-torus constructions"];
  node [shape=box, style="rounded,filled", fontname="DejaVu Sans", fontsize=12,
        margin="0.18,0.11", color="#40566f", fillcolor="#f5f7fa"];
  edge [color="#526579", penwidth=1.3, arrowsize=0.8];

  a1 [label="Euler factors and completion", fillcolor="#edf4fb"];
  a2 [label="Explicit-formula form\nW_an(f,g) = E_E(fg)", fillcolor="#dceaf7"];
  t1 [label="Mordell-Weil height lattice", fillcolor="#eef7ef"];
  t2 [label="Hodge trace form\nq_tor(f,g)", fillcolor="#e0f0e2"];
  {rank=same; a1; t1}
  {rank=same; a2; t2}
  a1 -> a2;
  t1 -> t2;

  r [label="Height-torus residual\nR = W_an - q_tor", penwidth=1.8,
     fillcolor="#fff3d6", color="#a87816", fontsize=13];
  a2 -> r;
  t2 -> r;

  c [label="Central term: (r_an - r) f(0) g(0)", fillcolor="#fff8e8"];
  n [label="Noncentral residual: theorem, bound, or obstruction", fillcolor="#f3eef9"];
  {rank=same; c; n}
  r -> c;
  r -> n;
}
''',
    )


def make_support() -> None:
    run_dot(
        "exact_support_pipeline",
        r'''
digraph G {
  graph [rankdir=TB, bgcolor="white", margin=0.06, nodesep=0.30, ranksep=0.42,
         fontname="DejaVu Sans", fontsize=15, labelloc="t",
         label="Band-limited seeds give an exactly finite local side"];
  node [shape=box, style="rounded,filled", fontname="DejaVu Sans", fontsize=12,
        margin="0.18,0.11", color="#40566f", fillcolor="#f5f7fa"];
  edge [color="#526579", penwidth=1.3, arrowsize=0.8];
  n1 [label="Choose f and g with\nsupp(f-hat), supp(g-hat) in [-Delta/2, Delta/2]", fillcolor="#edf4fb"];
  n2 [label="Set h = f g\nthen h-hat = f-hat * g-hat", fillcolor="#edf4fb"];
  n3 [label="supp(h-hat) is contained in [-Delta, Delta]", fillcolor="#fff3d6"];
  n4 [label="Explicit formula samples h-hat at log(n)/(2 pi)", fillcolor="#f3eef9"];
  n5 [label="Only n <= exp(2 pi Delta) contribute\nNo omitted prime tail", fillcolor="#e9f6ea", penwidth=1.7];
  n1 -> n2 -> n3 -> n4 -> n5;
}
''',
    )


def make_certificate() -> None:
    run_dot(
        "residual_certificate_architecture",
        r'''
digraph G {
  graph [rankdir=TB, bgcolor="white", margin=0.06, nodesep=0.30, ranksep=0.44,
         fontname="DejaVu Sans", fontsize=15, labelloc="t",
         label="Auditable finite residual certificate"];
  node [shape=box, style="rounded,filled", fontname="DejaVu Sans", fontsize=11.5,
        margin="0.17,0.10", color="#40566f", fillcolor="#f5f7fa"];
  edge [color="#526579", penwidth=1.25, arrowsize=0.78];

  i1 [label="Immutable analytic inputs", fillcolor="#edf4fb"];
  i2 [label="Immutable height inputs", fillcolor="#eef7ef"];
  b1 [label="Independent analytic builder\nplus quadrature enclosure", fillcolor="#dceaf7"];
  b2 [label="Independent torus builder\nplus lattice-tail enclosure", fillcolor="#e0f0e2"];
  {rank=same; i1; i2}
  {rank=same; b1; b2}
  i1 -> b1;
  i2 -> b2;

  r [label="Validated residual enclosure", fillcolor="#fff3d6", penwidth=1.7];
  b1 -> r;
  b2 -> r;
  v [label="Independent verifier\nhashes, Hermiticity, error margin", fillcolor="#f3eef9"];
  r -> v;

  p [label="PASS\nproved finite sign or norm bound", fillcolor="#e9f6ea"];
  w [label="WARN\nmargin or tail unresolved", fillcolor="#fff3d6"];
  f [label="FAIL\nvalidated obstruction or mismatch", fillcolor="#fae8e8"];
  {rank=same; p; w; f}
  v -> p;
  v -> w;
  v -> f;
}
''',
    )


def make_counting_plot() -> None:
    # Structural comparison only. All curves are rescaled to agree at T=10 so the
    # figure displays growth classes rather than numerical constants.
    T = np.geomspace(10.0, 1000.0, 500)
    T0 = 10.0
    curves = {
        r"$T$ (rank-one torus)": T / T0,
        r"$T\log T$ (degree-two $L$-zeros)": (T * np.log(T)) / (T0 * math.log(T0)),
        r"$T^2$ (rank-two torus)": (T / T0) ** 2,
        r"$T^3$ (rank-three torus)": (T / T0) ** 3,
    }
    fig, ax = plt.subplots(figsize=(7.2, 4.8))
    for label, y in curves.items():
        ax.plot(T, y, label=label, linewidth=2)
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel(r"spectral height $T$")
    ax.set_ylabel("normalized counting growth")
    ax.set_title("Counting-law obstruction to a raw flat-torus zero spectrum")
    ax.grid(True, which="both", alpha=0.25)
    ax.legend(frameon=True, fontsize=9)
    fig.tight_layout()
    fig.savefig(FIG / "spectral_counting_obstruction.pdf", bbox_inches="tight")
    fig.savefig(FIG / "spectral_counting_obstruction.png", dpi=220, bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    make_pipeline()
    make_support()
    make_certificate()
    make_counting_plot()


if __name__ == "__main__":
    main()


==> anc/pari_verification_summary.csv <==
curve,pari_version,saturation_bound,index_to_database_basis,regulator_cremona_pari,analytic_rank,bsd_consistency_quotient_S_an,interpretation
11a1,2.17.2,0,,1.0,0,1.0,BSD consistency quotient; not unconditional Sha proof
37a1,2.17.2,100,1,0.051111408239968834,1,1.0000000000000002,BSD consistency quotient; not unconditional Sha proof
389a1,2.17.2,100,1,0.1524601779431438,2,0.9999999999999999,BSD consistency quotient; not unconditional Sha proof
83040,2.17.2,5000,1,3.8874103821412027,2,1.0000000000000002,BSD consistency quotient; not unconditional Sha proof
5077a1,2.17.2,100,1,0.41714355875838394,3,1.0000000000000002,BSD consistency quotient; not unconditional Sha proof


==> anc/reproduce_paper.py <==
from __future__ import annotations

import csv
import itertools
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
plt.rcParams["pdf.fonttype"] = 42
plt.rcParams["ps.fonttype"] = 42
import numpy as np
from cypari2 import Pari
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Polygon

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

pari = Pari()
pari.allocatemem(2_000_000_000)
pari.set_real_precision(100)

# All equations use y^2 + a1*x*y + a3*y = x^3 + a2*x^2 + a4*x + a6.
CURVES = [
    {
        "key": "11a1",
        "display": "11a1",
        "coeffs": [0, -1, 1, -10, -20],
        "rank": 0,
        "equation": r"$y^2+y=x^3-x^2-10x-20$",
        "gens": [],
        "basis_status": "database rank-zero case",
        "saturation_bound": 0,
        "plot_range": (-2.5, 3.5),
    },
    {
        "key": "37a1",
        "display": "37a1",
        "coeffs": [0, 0, 1, -1, 0],
        "rank": 1,
        "equation": r"$y^2+y=x^3-x$",
        "gens": [[0, -1]],
        "basis_status": "database basis; index 1",
        "saturation_bound": 100,
        "plot_range": (-1.8, 3.0),
    },
    {
        "key": "389a1",
        "display": "389a1",
        "coeffs": [0, 1, 1, -2, 0],
        "rank": 2,
        "equation": r"$y^2+y=x^3+x^2-2x$",
        "gens": [[0, 0], [1, 0]],
        "basis_status": "database basis; index 1",
        "saturation_bound": 100,
        "plot_range": (-3.2, 5.5),
    },
    {
        "key": "83040",
        "display": "$N=83040$",
        "coeffs": [0, -1, 0, -10, -20],
        "rank": 2,
        "equation": r"$y^2=x^3-x^2-10x-20$",
        "gens": [[6, 10], [12, 38]],
        "basis_status": "database basis; index 1 (5000-saturation check)",
        "saturation_bound": 5000,
        "plot_range": (3.8, 14.5),
    },
    {
        "key": "5077a1",
        "display": "5077a1",
        "coeffs": [0, 0, 1, -7, 6],
        "rank": 3,
        "equation": r"$y^2+y=x^3-7x+6$",
        "gens": [[1, -1], [2, -1], [0, -3]],
        "basis_status": "database basis; index 1 (100-saturation check)",
        "saturation_bound": 100,
        "plot_range": (-4.5, 12.5),
    },
]


def mat_to_np(M) -> np.ndarray:
    r = len(M)
    if r == 0:
        return np.zeros((0, 0), dtype=float)
    return np.array([[float(M[i, j]) for j in range(len(M[i]))] for i in range(r)], dtype=float)


def lattice_invariants(G: np.ndarray) -> dict:
    r = G.shape[0]
    if r == 0:
        return {
            "systole_squared": 0.0,
            "successive_minima_squared": [],
            "shortest_vectors": [],
            "enumeration_bound": 0,
        }
    eig = np.linalg.eigvalsh(G)
    lam_min = float(eig[0])
    upper = float(np.max(np.diag(G)))
    B = int(math.ceil(math.sqrt(upper / lam_min))) + 1
    vectors: list[tuple[float, np.ndarray]] = []
    for z in itertools.product(range(-B, B + 1), repeat=r):
        if not any(z):
            continue
        zz = np.array(z, dtype=float)
        q = float(zz @ G @ zz)
        if q <= upper + 1e-11:
            vectors.append((q, np.array(z, dtype=int)))
    vectors.sort(key=lambda qv: qv[0])
    syst = vectors[0][0]
    shortest = [v.tolist() for q, v in vectors if abs(q - syst) < 1e-9]
    chosen: list[np.ndarray] = []
    minima: list[float] = []
    for q, v in vectors:
        candidate = chosen + [v]
        if np.linalg.matrix_rank(np.vstack(candidate).astype(float)) > len(chosen):
            chosen.append(v)
            minima.append(q)
            if len(chosen) == r:
                break
    if len(minima) != r:
        raise RuntimeError("Enumeration bound failed to recover all successive minima")
    return {
        "systole_squared": syst,
        "successive_minima_squared": minima,
        "shortest_vectors": shortest,
        "enumeration_bound": B,
        "eigenvalues": eig.tolist(),
    }


def point_strings(V) -> list[list[str]]:
    return [[str(V[i][0]), str(V[i][1])] for i in range(len(V))]


records = []
for item in CURVES:
    E = pari.ellinit(item["coeffs"])
    rank_data = pari.ellrank(E, 5)
    rlow, rhigh = int(rank_data[0]), int(rank_data[1])
    rank_witnesses = rank_data[3] if len(rank_data) > 3 else pari([])
    candidate = pari(item["gens"])

    # ellrank supplies witnesses, not a saturation certificate.  For every
    # positive-rank example in this paper we use the installed Cremona elldata
    # Z-basis returned by ellgenerators as the regulator basis.
    if item["rank"] > 0:
        database_basis = pari.ellgenerators(E)
        gens_used = database_basis
        B = int(item["saturation_bound"])
        candidate_saturated = pari.ellsaturation(E, candidate, B) if B > 0 else candidate

        Gdb_obj = pari.ellheightmatrix(E, database_basis)
        Gcand_obj = pari.ellheightmatrix(E, candidate)
        Gsat_obj = pari.ellheightmatrix(E, candidate_saturated)
        Gdb_check = mat_to_np(Gdb_obj)
        Gcand = mat_to_np(Gcand_obj)
        Gsat = mat_to_np(Gsat_obj)
        reg_db_check = float(np.linalg.det(Gdb_check))
        reg_candidate = float(np.linalg.det(Gcand))
        reg_saturated = float(np.linalg.det(Gsat))
        index_to_database = math.sqrt(reg_candidate / reg_db_check)
        candidate_to_saturated_index = math.sqrt(reg_candidate / reg_saturated)
    else:
        database_basis = pari([])
        gens_used = pari([])
        candidate_saturated = pari([])
        B = 0
        reg_candidate = 1.0
        reg_saturated = 1.0
        index_to_database = 1.0
        candidate_to_saturated_index = 1.0

    if len(gens_used):
        Gpari_obj = pari.ellheightmatrix(E, gens_used)
        Gpari = mat_to_np(Gpari_obj)
        # PARI/Cremona normalization is twice the canonical-height
        # normalization used in Silverman's books.  All BSD consistency
        # quotients below use the direct PARI/Cremona matrix without division.
        Gsilverman = Gpari / 2.0
        reg_pari = float(np.linalg.det(Gpari))
        reg_silverman = float(np.linalg.det(Gsilverman))
    else:
        Gpari = np.zeros((0, 0))
        Gsilverman = np.zeros((0, 0))
        reg_pari = 1.0
        reg_silverman = 1.0

    global_red = pari.ellglobalred(E)
    conductor = int(global_red[0])
    tamagawa_product = int(global_red[2])
    tors = pari.elltors(E)
    torsion_order = int(tors[0])
    root_number = int(pari.ellrootno(E))
    analytic = pari.ellanalyticrank(E)
    analytic_rank = int(analytic[0])
    derivative = float(pari.ellL1(E, analytic_rank))
    leading_coefficient = derivative / math.factorial(analytic_rank)
    bsd_factor = float(pari.ellbsd(E))
    bsd_consistency_quotient_S_an = leading_coefficient / (bsd_factor * reg_pari)

    rec = {
        **item,
        "rank_bounds": [rlow, rhigh],
        "ellrank_witnesses": point_strings(rank_witnesses),
        "candidate_generators": point_strings(candidate),
        "candidate_generators_after_saturation": point_strings(candidate_saturated),
        "database_generators": point_strings(database_basis),
        "generators_used": point_strings(gens_used),
        "saturation_bound": B,
        "candidate_to_saturated_index": candidate_to_saturated_index,
        "index_to_database_basis": index_to_database,
        "conductor": conductor,
        "tamagawa_product": tamagawa_product,
        "torsion_order": torsion_order,
        "root_number": root_number,
        "analytic_rank": analytic_rank,
        "first_nonzero_derivative": derivative,
        "leading_coefficient": leading_coefficient,
        "ellbsd_factor": bsd_factor,
        "bsd_consistency_quotient_S_an": bsd_consistency_quotient_S_an,
        "S_an_interpretation": (
            "BSD-predicted order; numerical consistency check, not an unconditional Sha proof"
        ),
        "gram_cremona_pari": Gpari.tolist(),
        "gram_silverman": Gsilverman.tolist(),
        "regulator_cremona_pari": reg_pari,
        "regulator_silverman": reg_silverman,
        "volume_cremona_pari": math.sqrt(reg_pari),
        "lattice_invariants_cremona_pari": lattice_invariants(Gpari),
        "lattice_invariants_silverman": lattice_invariants(Gsilverman),
    }
    records.append(rec)

(DATA / "curve_computations.json").write_text(json.dumps(records, indent=2), encoding="utf-8")
with (DATA / "curve_summary.csv").open("w", newline="", encoding="utf-8") as handle:
    w = csv.writer(handle)
    w.writerow(
        [
            "curve",
            "equation",
            "conductor",
            "rank_lower",
            "rank_upper",
            "analytic_rank",
            "root_number",
            "torsion_order",
            "tamagawa_product",
            "regulator_cremona_pari",
            "volume_cremona_pari",
            "systole_squared_cremona_pari",
            "bsd_consistency_quotient_S_an",
            "saturation_bound",
            "candidate_to_saturated_index",
            "index_to_database_basis",
            "basis_status",
        ]
    )
    for rec in records:
        w.writerow(
            [
                rec["key"],
                rec["equation"],
                rec["conductor"],
                *rec["rank_bounds"],
                rec["analytic_rank"],
                rec["root_number"],
                rec["torsion_order"],
                rec["tamagawa_product"],
                rec["regulator_cremona_pari"],
                rec["volume_cremona_pari"],
                rec["lattice_invariants_cremona_pari"]["systole_squared"],
                rec["bsd_consistency_quotient_S_an"],
                rec["saturation_bound"],
                rec["candidate_to_saturated_index"],
                rec["index_to_database_basis"],
                rec["basis_status"],
            ]
        )

by_key = {rec["key"]: rec for rec in records}

# ---------------------------------------------------------------------------
# Figure 1. Construction and invariant dictionary.
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(12, 6.5))
ax.set_xlim(0, 12)
ax.set_ylim(0, 7)
ax.axis("off")
boxes = [
    (0.3, 4.5, 2.1, 1.3, r"$E(\mathbb{Q})$", "rational points"),
    (3.0, 4.5, 2.3, 1.3, r"$M_E=E(\mathbb{Q})/E(\mathbb{Q})_{\rm tors}$", "free Mordell-Weil lattice"),
    (6.0, 4.5, 2.2, 1.3, r"$V_E=M_E\otimes\mathbb{R}$", "real height space"),
    (9.0, 4.5, 2.4, 1.3, r"$\mathcal{T}_E=V_E/M_E$", "compact flat height torus"),
]
for x, y, w, h, title, subtitle in boxes:
    patch = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.04", alpha=0.12, linewidth=1.5)
    ax.add_patch(patch)
    ax.text(x + w / 2, y + 0.82, title, ha="center", va="center", fontsize=13)
    ax.text(x + w / 2, y + 0.32, subtitle, ha="center", va="center", fontsize=10)
for a, b in [((2.4, 5.15), (3.0, 5.15)), ((5.3, 5.15), (6.0, 5.15)), ((8.2, 5.15), (9.0, 5.15))]:
    ax.add_patch(FancyArrowPatch(a, b, arrowstyle="-|>", mutation_scale=15, linewidth=1.5))

invariants = [
    (0.45, 1.0, 2.4, 1.6, r"$b_1(\mathcal{T}_E)=\operatorname{rank}E(\mathbb{Q})$", "topology"),
    (3.35, 1.0, 2.4, 1.6, r"$\ell(\gamma_P)^2=\widehat h(P)$", "marked geodesics"),
    (6.25, 1.0, 2.4, 1.6, r"$\operatorname{Vol}(\mathcal{T}_E)^2=\operatorname{Reg}(E)$", "metric volume"),
    (9.15, 1.0, 2.4, 1.6, r"$\operatorname{Tr}(e^{-t\Delta_E})$", "theta and heat spectrum"),
]
for x, y, w, h, title, subtitle in invariants:
    patch = FancyBboxPatch((x, y), w, h, boxstyle="round,pad=0.04", alpha=0.09, linewidth=1.2)
    ax.add_patch(patch)
    ax.text(x + w / 2, y + 1.02, title, ha="center", va="center", fontsize=12)
    ax.text(x + w / 2, y + 0.4, subtitle, ha="center", va="center", fontsize=10)
    ax.add_patch(FancyArrowPatch((10.2, 4.5), (x + w / 2, y + h), arrowstyle="-|>", mutation_scale=12, linewidth=1.0, connectionstyle="arc3,rad=0.08"))
ax.text(6, 6.55, "The Mordell-Weil height-torus construction and its invariant dictionary", ha="center", fontsize=16)
fig.tight_layout()
fig.savefig(FIG / "framework_pipeline.pdf", bbox_inches="tight")
fig.savefig(FIG / "framework_pipeline.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 2. Topological atlas for ranks 0-3.
# ---------------------------------------------------------------------------
fig = plt.figure(figsize=(11, 8))
ax = fig.add_subplot(2, 2, 1)
ax.scatter([0], [0], s=80)
ax.text(0, 0.17, r"$\mathcal{T}_E=\{\ast\}$", ha="center", fontsize=12)
ax.set_title("rank 0: a point")
ax.set_xlim(-1, 1)
ax.set_ylim(-1, 1)
ax.axis("off")

ax = fig.add_subplot(2, 2, 2)
th = np.linspace(0, 2 * np.pi, 500)
ax.plot(np.cos(th), np.sin(th), lw=2)
ax.arrow(0.95, 0.0, -0.02, 0.2, head_width=0.08, head_length=0.08, length_includes_head=True)
ax.text(0, -1.3, r"$\mathbb{R}/\mathbb{Z}\cong S^1$", ha="center", fontsize=12)
ax.set_title("rank 1: one fundamental loop")
ax.set_aspect("equal")
ax.set_xlim(-1.5, 1.5)
ax.set_ylim(-1.5, 1.5)
ax.axis("off")

ax = fig.add_subplot(2, 2, 3, projection="3d")
u = np.linspace(0, 2 * np.pi, 80)
v = np.linspace(0, 2 * np.pi, 40)
U, V = np.meshgrid(u, v)
R0, r0 = 2.0, 0.65
X = (R0 + r0 * np.cos(V)) * np.cos(U)
Y = (R0 + r0 * np.cos(V)) * np.sin(U)
Z = r0 * np.sin(V)
ax.plot_surface(X, Y, Z, alpha=0.25, linewidth=0)
ax.plot((R0 + r0) * np.cos(u), (R0 + r0) * np.sin(u), np.zeros_like(u), lw=2)
ax.plot((R0 + r0 * np.cos(v)) * np.ones_like(v), np.zeros_like(v), r0 * np.sin(v), lw=2)
ax.set_title("rank 2: two independent loops")
ax.set_axis_off()
ax.view_init(25, 35)

ax = fig.add_subplot(2, 2, 4, projection="3d")
edges = [
    ((0, 0, 0), (1, 0, 0)), ((0, 0, 0), (0, 1, 0)), ((0, 0, 0), (0, 0, 1)),
    ((1, 1, 1), (0, 1, 1)), ((1, 1, 1), (1, 0, 1)), ((1, 1, 1), (1, 1, 0)),
    ((1, 0, 0), (1, 1, 0)), ((1, 0, 0), (1, 0, 1)), ((0, 1, 0), (1, 1, 0)),
    ((0, 1, 0), (0, 1, 1)), ((0, 0, 1), (1, 0, 1)), ((0, 0, 1), (0, 1, 1)),
]
for s, e in edges:
    ax.plot([s[0], e[0]], [s[1], e[1]], [s[2], e[2]], lw=1.5)
ax.quiver(0.5, 0.5, 0.5, 0.35, 0, 0, arrow_length_ratio=0.25)
ax.quiver(0.5, 0.5, 0.5, 0, 0.35, 0, arrow_length_ratio=0.25)
ax.quiver(0.5, 0.5, 0.5, 0, 0, 0.35, arrow_length_ratio=0.25)
ax.set_title(r"rank 3: a fundamental domain of $T^3$")
ax.set_axis_off()
ax.view_init(22, 35)
fig.suptitle("Topological models of the Mordell-Weil height torus", fontsize=15)
fig.tight_layout()
fig.savefig(FIG / "rank_topology_atlas.pdf", bbox_inches="tight")
fig.savefig(FIG / "rank_topology_atlas.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 3. Real loci and selected generators.
# ---------------------------------------------------------------------------
def real_branches(coeffs, xs):
    a1, a2, a3, a4, a6 = coeffs
    b = a1 * xs + a3
    rhs = xs**3 + a2 * xs**2 + a4 * xs + a6
    disc = b * b + 4 * rhs
    mask = disc >= 0
    yplus = np.full_like(xs, np.nan)
    yminus = np.full_like(xs, np.nan)
    sq = np.sqrt(np.maximum(disc, 0))
    yplus[mask] = (-b[mask] + sq[mask]) / 2
    yminus[mask] = (-b[mask] - sq[mask]) / 2
    return yplus, yminus

plot_keys = ["37a1", "389a1", "83040", "5077a1"]
fig, axs = plt.subplots(2, 2, figsize=(12, 8.5))
for ax, key in zip(axs.ravel(), plot_keys):
    rec = by_key[key]
    xs = np.linspace(*rec["plot_range"], 5000)
    yp, ym = real_branches(rec["coeffs"], xs)
    ax.plot(xs, yp, lw=1.35)
    ax.plot(xs, ym, lw=1.35)
    for j, pnt in enumerate(rec["generators_used"]):
        x = float(pari(pnt[0]))
        y = float(pari(pnt[1]))
        ax.scatter([x], [y], s=34, zorder=5)
        ax.annotate(fr"$P_{{{j+1}}}$", (x, y), xytext=(5, 5), textcoords="offset points")
    ax.set_title(f"{rec['display']}, rank {rec['rank']}")
    ax.set_xlabel("$x$")
    ax.set_ylabel("$y$")
    ax.grid(alpha=0.25)
    vals = np.r_[yp[np.isfinite(yp)], ym[np.isfinite(ym)]]
    if len(vals):
        ax.set_ylim(np.percentile(vals, 1), np.percentile(vals, 99))
fig.suptitle("Real loci and the rational points used to build the height lattices", fontsize=14)
fig.tight_layout()
fig.savefig(FIG / "elliptic_curves_generators.pdf", bbox_inches="tight")
fig.savefig(FIG / "elliptic_curves_generators.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 4. Two rank-two tori with equal topology but distinct height metrics.
# ---------------------------------------------------------------------------
def gram_vectors(G):
    v1 = np.array([math.sqrt(G[0, 0]), 0.0])
    v2 = np.array([
        G[0, 1] / math.sqrt(G[0, 0]),
        math.sqrt(G[1, 1] - G[0, 1] ** 2 / G[0, 0]),
    ])
    return v1, v2

fig, axs = plt.subplots(1, 2, figsize=(12, 5.7))
for ax, key in zip(axs, ["389a1", "83040"]):
    rec = by_key[key]
    G = np.array(rec["gram_cremona_pari"], dtype=float)
    v1, v2 = gram_vectors(G)
    for i in range(-3, 4):
        for j in range(-3, 4):
            p = i * v1 + j * v2
            ax.scatter(p[0], p[1], s=12, alpha=0.6)
    poly = np.array([[0, 0], v1, v1 + v2, v2])
    ax.add_patch(Polygon(poly, closed=True, alpha=0.17))
    ax.arrow(0, 0, v1[0], v1[1], head_width=0.05, length_includes_head=True)
    ax.arrow(0, 0, v2[0], v2[1], head_width=0.05, length_includes_head=True)
    area = math.sqrt(np.linalg.det(G))
    syst = math.sqrt(rec["lattice_invariants_cremona_pari"]["systole_squared"])
    angle = math.degrees(math.acos(G[0, 1] / math.sqrt(G[0, 0] * G[1, 1])))
    ax.text(
        0.02,
        0.98,
        fr"$\operatorname{{Vol}}={area:.4f}$" + "\n" + fr"$\operatorname{{sys}}={syst:.4f}$" + "\n" + fr"$\angle(P_1,P_2)={angle:.1f}^\circ$",
        transform=ax.transAxes,
        va="top",
        fontsize=10.5,
    )
    ax.set_aspect("equal")
    ax.grid(alpha=0.2)
    ax.set_title(f"{rec['display']}: $b_1=2$")
    ax.set_xlabel("Euclidean realization of the height metric")
fig.suptitle("The same torus topology can carry different Mordell-Weil height geometries", fontsize=14)
fig.tight_layout()
fig.savefig(FIG / "rank2_height_lattice_comparison.pdf", bbox_inches="tight")
fig.savefig(FIG / "rank2_height_lattice_comparison.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 5. Toroidal helical representative.
# ---------------------------------------------------------------------------
fig = plt.figure(figsize=(8, 6.5))
ax = fig.add_subplot(111, projection="3d")
u = np.linspace(0, 2 * np.pi, 90)
v = np.linspace(0, 2 * np.pi, 45)
U, V = np.meshgrid(u, v)
R, rr = 2.4, 0.78
X = (R + rr * np.cos(V)) * np.cos(U)
Y = (R + rr * np.cos(V)) * np.sin(U)
Z = rr * np.sin(V)
ax.plot_surface(X, Y, Z, alpha=0.18, linewidth=0)
t = np.linspace(0, 1, 1000)
n1, n2 = 1, 2
uu, vv = 2 * np.pi * n1 * t, 2 * np.pi * n2 * t
x = (R + rr * np.cos(vv)) * np.cos(uu)
y = (R + rr * np.cos(vv)) * np.sin(uu)
z = rr * np.sin(vv)
ax.plot(x, y, z, lw=3, label=r"$P=P_1+2P_2$")
ax.scatter([x[0]], [y[0]], [z[0]], s=45)
ax.set_title("A toroidal-helical representative of the homology class $(1,2)$")
ax.legend()
ax.set_axis_off()
ax.view_init(27, 38)
fig.tight_layout()
fig.savefig(FIG / "toroidal_helix_12.pdf", bbox_inches="tight")
fig.savefig(FIG / "toroidal_helix_12.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 6. Information in four-dimensional character windows.
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(12, 6.3))
ax.set_xlim(0, 12)
ax.set_ylim(0, 6.3)
ax.axis("off")
left = FancyBboxPatch((0.5, 2.0), 2.5, 2.3, boxstyle="round,pad=.05", alpha=.12, linewidth=1.4)
mid = FancyBboxPatch((4.0, 2.0), 3.1, 2.3, boxstyle="round,pad=.05", alpha=.10, linewidth=1.4)
right = FancyBboxPatch((8.3, 2.0), 3.1, 2.3, boxstyle="round,pad=.05", alpha=.10, linewidth=1.4)
for patch in (left, mid, right):
    ax.add_patch(patch)
ax.text(1.75, 3.55, r"$H_1(\mathcal{T}_E,\mathbb{Z})\cong\mathbb{Z}^3$", ha="center", fontsize=13)
ax.text(1.75, 2.65, r"$(n_1,n_2,n_3)$", ha="center", fontsize=15)
ax.text(5.55, 3.6, "one 4D window", ha="center", fontsize=13)
ax.text(5.55, 3.0, r"$(\ell_1,\ell_2):\mathbb{Z}^3\to\mathbb{Z}^2$", ha="center", fontsize=13)
ax.text(5.55, 2.45, r"$\operatorname{rank}\ker\geq1$", ha="center", fontsize=12)
ax.text(9.85, 3.6, "two 4D windows", ha="center", fontsize=13)
ax.text(9.85, 3.0, r"$\mathbb{Z}^3\hookrightarrow\mathbb{Z}^4$", ha="center", fontsize=14)
ax.text(9.85, 2.45, "all three directions can be retained", ha="center", fontsize=11)
ax.add_patch(FancyArrowPatch((3.0, 3.15), (4.0, 3.15), arrowstyle="-|>", mutation_scale=16, linewidth=1.4))
ax.add_patch(FancyArrowPatch((7.1, 3.15), (8.3, 3.15), arrowstyle="-|>", mutation_scale=16, linewidth=1.4))
ax.text(3.5, 3.45, "project", ha="center", fontsize=10)
ax.text(7.7, 3.45, "combine", ha="center", fontsize=10)
ax.text(6, 5.55, "A four-dimensional window contains two circle characters", ha="center", fontsize=16)
ax.text(6, 0.75, r"Minimum number of complete 4D character windows: $\lceil r/2\rceil$", ha="center", fontsize=14)
fig.tight_layout()
fig.savefig(FIG / "four_dimensional_windows.pdf", bbox_inches="tight")
fig.savefig(FIG / "four_dimensional_windows.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 7. Computed L-functions near the central point (standard examples).
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(8.6, 5.6))
ss = np.linspace(0.75, 1.25, 101)
for key in ["11a1", "37a1", "389a1", "5077a1"]:
    rec = by_key[key]
    E = pari.ellinit(rec["coeffs"])
    c = rec["leading_coefficient"]
    vals = [float(pari.lfun(E, float(s))) / c for s in ss]
    ax.plot(ss, vals, label=f"{rec['display']} ($r={rec['analytic_rank']}$)")
ax.axvline(1, ls="--", lw=1)
ax.axhline(0, lw=0.8)
ax.set_xlabel("$s$")
ax.set_ylabel(r"$L(E,s)/(L^{(r)}(E,1)/r!)$")
ax.set_title("Computed central behavior of four elliptic-curve $L$-functions")
ax.legend()
ax.grid(alpha=0.25)
fig.tight_layout()
fig.savefig(FIG / "normalized_L_near_1.pdf", bbox_inches="tight")
fig.savefig(FIG / "normalized_L_near_1.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# Prepare finite norm arrays for theta and heat figures.
norm_arrays = {}
for key in ["37a1", "389a1", "83040", "5077a1"]:
    rec = by_key[key]
    G = np.array(rec["gram_cremona_pari"], dtype=float)
    r = G.shape[0]
    B = 16 if r == 1 else (12 if r == 2 else 9)
    zs = np.array(list(itertools.product(range(-B, B + 1), repeat=r)), dtype=float)
    norm_arrays[key] = np.einsum("ni,ij,nj->n", zs, G, zs)

# ---------------------------------------------------------------------------
# Figure 8. Height theta series.
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(8.6, 5.6))
us = np.linspace(0.18, 2.5, 180)
for key in ["37a1", "389a1", "83040", "5077a1"]:
    rec = by_key[key]
    qs = norm_arrays[key]
    theta = np.array([np.exp(-math.pi * u * qs).sum() for u in us])
    ax.plot(us, theta, label=f"{rec['display']} ($r={rec['rank']}$)")
ax.set_yscale("log")
ax.set_xlabel("$u$")
ax.set_ylabel(r"$\Theta_E(u)$")
ax.set_title("Height theta series from the computed Neron-Tate Gram matrices")
ax.legend()
ax.grid(alpha=0.25, which="both")
fig.tight_layout()
fig.savefig(FIG / "height_theta_series.pdf", bbox_inches="tight")
fig.savefig(FIG / "height_theta_series.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 9. Normalized heat-trace corrections.
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(8.6, 5.6))
ts = np.geomspace(0.008, 0.45, 190)
for key in ["37a1", "389a1", "83040", "5077a1"]:
    rec = by_key[key]
    qs = norm_arrays[key]
    correction = np.array([np.exp(-qs / (4 * t)).sum() - 1.0 for t in ts])
    correction = np.maximum(correction, 1e-18)
    ax.plot(ts, correction, label=f"{rec['display']} ($r={rec['rank']}$)")
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlabel("$t$")
ax.set_ylabel(r"$\frac{(4\pi t)^{r/2}}{\operatorname{Vol}(\mathcal{T}_E)}\operatorname{Tr}(e^{-t\Delta_E})-1$")
ax.set_title("Exponential correction to the leading heat-trace coefficient")
ax.legend()
ax.grid(alpha=0.25, which="both")
fig.tight_layout()
fig.savefig(FIG / "normalized_heat_trace.pdf", bbox_inches="tight")
fig.savefig(FIG / "normalized_heat_trace.png", dpi=230, bbox_inches="tight")
plt.close(fig)

# ---------------------------------------------------------------------------
# Figure 10. Volume and systole.
# ---------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(9, 5.3))
keys = ["37a1", "389a1", "83040", "5077a1"]
labels = [by_key[k]["display"].replace("$", "") for k in keys]
x = np.arange(len(keys))
vols = [by_key[k]["volume_cremona_pari"] for k in keys]
sys = [math.sqrt(by_key[k]["lattice_invariants_cremona_pari"]["systole_squared"]) for k in keys]
w = 0.36
ax.bar(x - w / 2, vols, w, label=r"$\operatorname{Vol}(\mathcal{T}_E)=\sqrt{\operatorname{Reg}}$")
ax.bar(x + w / 2, sys, w, label=r"$\operatorname{sys}(\mathcal{T}_E)$")
ax.set_xticks(x, labels)
ax.set_ylabel("Cremona/PARI height normalization")
ax.set_title("Metric invariants of the computed height tori")
ax.legend()
ax.grid(axis="y", alpha=0.25)
fig.tight_layout()
fig.savefig(FIG / "volume_systole_comparison.pdf", bbox_inches="tight")
fig.savefig(FIG / "volume_systole_comparison.png", dpi=230, bbox_inches="tight")
plt.close(fig)

print(f"Wrote {len(records)} curve records and {len(list(FIG.glob('*.pdf')))} PDF figures to {ROOT}")


==> anc/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8
cypari2==2.2.4


==> anc/residual_certificate.py <==
#!/usr/bin/env python3
"""Deterministic verifier for finite height-torus residual certificates.

This verifier does not construct the analytic or torus matrices. It checks a
published finite certificate independently from those discovery/build scripts.
Floating-point certificates can establish signs and norm bounds after a
validated error allowance; they do not certify exact equality.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import math
from pathlib import Path
from typing import Any

import numpy as np


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1 << 20), b""):
            h.update(block)
    return h.hexdigest()


def finite_nonnegative(value: Any, name: str) -> float:
    result = float(value)
    if not math.isfinite(result) or result < 0:
        raise ValueError(f"{name} must be finite and nonnegative")
    return result


def hermitian_residual(a: np.ndarray) -> float:
    return float(np.linalg.norm(a - a.T.conj(), ord=2))


def as_matrix(value: Any, name: str) -> np.ndarray:
    arr = np.asarray(value, dtype=float)
    if arr.ndim != 2 or arr.shape[0] != arr.shape[1]:
        raise ValueError(f"{name} must be a square matrix")
    if not np.all(np.isfinite(arr)):
        raise ValueError(f"{name} contains non-finite entries")
    return arr


def verify(cert: dict[str, Any]) -> dict[str, Any]:
    version = str(cert.get("version", ""))
    if version != "1.0":
        raise ValueError(f"unsupported certificate version: {version!r}")

    g_an = as_matrix(cert["G_an"], "G_an")
    g_tor = as_matrix(cert["G_tor"], "G_tor")
    if g_an.shape != g_tor.shape:
        raise ValueError("G_an and G_tor dimensions differ")

    declared_err = finite_nonnegative(
        cert.get("residual_error_bound", 0.0), "residual_error_bound"
    )
    herm_tol = finite_nonnegative(
        cert.get("hermitian_tolerance", 1e-12), "hermitian_tolerance"
    )

    herm_err = max(hermitian_residual(g_an), hermitian_residual(g_tor))
    if herm_err > herm_tol:
        return {
            "classification": "FAIL",
            "reason": "Hermitian residual exceeds tolerance",
            "hermitian_residual": herm_err,
            "hermitian_tolerance": herm_tol,
        }

    raw_residual = g_an - g_tor
    r = (raw_residual + raw_residual.T.conj()) / 2.0
    eig = np.linalg.eigvalsh(r)
    lam_min = float(eig[0])
    lam_max = float(eig[-1])
    norm2 = float(np.max(np.abs(eig)))
    lower = lam_min - declared_err
    upper = lam_min + declared_err

    claim = str(cert.get("claim", "diagnostic"))
    classification = "WARN"
    reason = "No theorem-level acceptance condition was met"
    acceptance_bound: float | None = None

    if claim == "psd":
        if lower >= 0:
            classification = "PASS"
            reason = (
                "Residual is positive semidefinite after subtracting the full error bound"
            )
        elif upper < 0:
            classification = "FAIL"
            reason = "Residual has a validated negative direction"
    elif claim == "obstruction":
        if upper < 0:
            classification = "PASS"
            reason = "A negative direction is certified"
        elif lower >= 0:
            classification = "FAIL"
            reason = "Certificate does not exhibit the claimed obstruction"
    elif claim == "norm_bound":
        acceptance_bound = finite_nonnegative(cert["norm_bound"], "norm_bound")
        if norm2 + declared_err <= acceptance_bound:
            classification = "PASS"
            reason = "Residual norm is certified below the declared bound"
        else:
            classification = "WARN"
            reason = "Residual norm bound is not certified"
    elif claim == "approximate_match":
        acceptance_bound = finite_nonnegative(
            cert["claim_tolerance"], "claim_tolerance"
        )
        if norm2 + declared_err <= acceptance_bound:
            classification = "PASS"
            reason = (
                "Residual norm is certified below the predeclared tolerance; "
                "this is a controlled finite approximation, not exact equality"
            )
        else:
            classification = "WARN"
            reason = "Predeclared approximate-match tolerance is not certified"
    elif claim == "equality":
        raise ValueError(
            "exact equality is not certified by this floating-point verifier; "
            "use exact arithmetic or request claim='approximate_match'"
        )
    elif claim == "diagnostic":
        classification = "WARN"
        reason = "Diagnostic only; no sign or norm claim requested"
    else:
        raise ValueError(f"unsupported claim: {claim}")

    report: dict[str, Any] = {
        "classification": classification,
        "reason": reason,
        "dimension": int(r.shape[0]),
        "hermitian_residual": herm_err,
        "hermitian_tolerance": herm_tol,
        "residual_error_bound": declared_err,
        "lambda_min_nominal": lam_min,
        "lambda_min_lower": lower,
        "lambda_min_upper": upper,
        "lambda_max_nominal": lam_max,
        "spectral_norm_nominal": norm2,
        "spectral_norm_upper": norm2 + declared_err,
        "eigenvalues_nominal": [float(x) for x in eig],
    }
    if acceptance_bound is not None:
        report["acceptance_bound"] = acceptance_bound
    return report


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("certificate", type=Path)
    parser.add_argument("--expect", choices=["PASS", "WARN", "FAIL"])
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()

    try:
        cert = json.loads(args.certificate.read_text(encoding="utf-8"))
        report = verify(cert)
    except (OSError, json.JSONDecodeError, KeyError, TypeError, ValueError) as exc:
        parser.exit(2, f"certificate verification error: {exc}\n")

    report["certificate_sha256"] = sha256_file(args.certificate)
    text = json.dumps(report, indent=2, sort_keys=True)
    if args.output:
        args.output.write_text(text + "\n", encoding="utf-8")
    print(text)

    if args.expect and report["classification"] != args.expect:
        return 2
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_basis_and_bsd.gp <==
\\ Independent PARI/GP 2.17.2 verification for the manuscript
\\ A Topological Perspective on the Birch and Swinnerton-Dyer Conjecture
\\
\\ Requires the optional Cremona elldata package.  The script deliberately
\\ uses ellgenerators(E) for the global Z-basis.  ellrank witnesses are printed
\\ only diagnostically and are never used as regulator bases.

allocatemem(2000000000);
default(realprecision, 80);

check_curve(name, coeffs, P, B) =
{
  my(E = ellinit(coeffs));
  my(RankData = ellrank(E, 5));
  my(G = ellgenerators(E));
  my(r = #G);
  my(Rdb = if(r, matdet(ellheightmatrix(E, G)), 1));
  my(Rcand = if(#P, matdet(ellheightmatrix(E, P)), 1));
  my(Psat = if(#P && B > 0, ellsaturation(E, P, B), P));
  my(Rsat = if(#Psat, matdet(ellheightmatrix(E, Psat)), 1));
  my(index_db = if(r, sqrt(Rcand / Rdb), 1));
  my(index_sat = if(#P, sqrt(Rcand / Rsat), 1));
  my(A = ellanalyticrank(E));
  my(ra = A[1]);
  my(Lstar = ellL1(E, ra) / ra!);
  my(San = Lstar / (ellbsd(E) * Rdb));

  print("curve=", name);
  print("  rank bounds and ellrank witnesses: ", RankData);
  print("  database basis: ", G);
  print("  supplied candidates: ", P);
  print("  candidates after B=", B, " saturation: ", Psat);
  print("  regulator(database basis) = ", Rdb);
  print("  candidate/saturated index = ", index_sat);
  print("  candidate/database index = ", index_db);
  print("  analytic rank = ", ra);
  print("  S_an = [L^(r)(1)/r!] / [ellbsd(E)*Reg] = ", San);
  print("  Interpretation: BSD consistency quotient; not an unconditional Sha proof in rank >= 2.");
  print();
};

check_curve("11a1",   [0,-1,1,-10,-20], [],                         0);
check_curve("37a1",   [0,0,1,-1,0],      [[0,-1]],                  100);
check_curve("389a1",  [0,1,1,-2,0],      [[0,0],[1,0]],             100);
check_curve("N=83040",[0,-1,0,-10,-20],  [[6,10],[12,38]],          5000);
check_curve("5077a1", [0,0,1,-7,6],      [[1,-1],[2,-1],[0,-3]],    100);

